Fast Flexible Function Dispatch in Julia

Technical computing is a challenging application area for programming languages to address. This is evinced by the unusually large number of specialized languages in the area (e.g. MATLAB, R), and the complexity of common software stacks, often involving multiple languages and custom code generators. We believe this is ultimately due to key characteristics of the domain: highly complex operators, a need for extensive code specialization for performance, and a desire for permissive high-level programming styles allowing productive experimentation. The Julia language attempts to provide a more effective structure for this kind of programming by allowing programmers to express complex polymorphic behaviors using dynamic multiple dispatch over parametric types. The forms of extension and reuse permitted by this paradigm have proven valuable for technical computing. We report on how this approach has allowed domain experts to express useful abstractions while simultaneously providing a natural path to better performance for high-level technical code.

==> code/R/benchmark-compiler.R <==
library(microbenchmark) #For timing purposes
library(compiler)
source("lucompletepivot.R")

lup <- cmpfun(lu_complete_pivot)
timings <- matrix(0, 8, 9)
mbargs <- list()
mbargs$warmup <- 0

j <- 1
for (n in c(10, 20, 50, 100, 200, 500, 1000, 2000)) {
	A <- matrix(rnorm(n*n), n, n)
	data <- microbenchmark(lup(A), times=5, control=mbargs)
	t <- data$time / 10^9 #Nanoseconds to seconds
	timings[j, 1] <- n
	timings[j, 2:6] <- t
	timings[j, 7] <- min(t)
	timings[j, 8] <- mean(t)
	timings[j, 9] <- sd(t)
	print(timings[j, 1:9])
	j <- j+1
}
write.table(timings, file = "../../data/lu/R-compiler.csv", sep = ",", col.names = FALSE, row.names = FALSE)


==> code/R/benchmark.R <==
library(microbenchmark) #For timing purposes
source("lucompletepivot.R")

timings <- matrix(0, 8, 9)
mbargs <- list()
mbargs$warmup <- 0

j <- 1
for (n in c(10, 20, 50, 100, 200, 500, 1000, 2000)) {
	A <- matrix(rnorm(n*n), n, n)
	data <- microbenchmark(lu_complete_pivot(A), times=5, control=mbargs)
	t <- data$time / 10^9 #Nanoseconds to seconds
	timings[j, 1] <- n
	timings[j, 2:6] <- t
	timings[j, 7] <- min(t)
	timings[j, 8] <- mean(t)
	timings[j, 9] <- sd(t)
	print(timings[j, 1:9])
	j <- j+1
}
write.table(timings, file = "../../data/lu/R.csv", sep = ",", col.names = FALSE, row.names = FALSE)


==> code/R/lucompletepivot.R <==
lu_complete_pivot <- function(A) {
  n <- nrow(A)
  rowpiv <- rep(0, n - 1)
  colpiv <- rep(0, n - 1)
  for (k in 1:(n - 1)) {
    ind <- which.max(abs(A[k:n,k:n]))
    i <- ((ind - 1) %% (n - k + 1)) + k
    j <- ((ind - 1) %/% (n - k + 1)) + k
    rowpiv[k] <- i
    A[c(i,k),1:n] <- A[c(k,i),1:n]
    colpiv[k] <- j
    A[1:n,c(j,k)] <- A[1:n,c(k,j)]
    if (A[k,k] != 0) {
      rho <- (k + 1):n
      A[rho,k] <- A[rho,k]/A[k,k]
      A[rho,rho] <- A[rho,rho] - A[rho,k,drop = FALSE]%*%A[k,rho,drop=FALSE]
    }
  }
  list(A, rowpiv, colpiv)
}


==> code/julia/benchmark-opt.jl <==
include("lucp-opt.jl")
timings = zeros(0, 9);
for n = [10, 20, 50, 100, 200, 500, 1000, 2000]
    A = randn(n, n);
    t = zeros(5);
    for i = 1:5
        t[i] = @elapsed lucompletepiv3!(A);
    end
    timings = [timings, [n, t..., minimum(t), mean(t), std(t)]']
    println(timings)
end
writecsv("../../data/lu/julia-opt.csv", timings)


==> code/julia/benchmark.jl <==
include("lucompletepiv.jl")
timings = zeros(0, 9);
for n = [10, 20, 50, 100, 200, 500, 1000, 2000]
    A = randn(n, n);
    t = zeros(5);
    for i = 1:5
        t[i] = @elapsed lucompletepiv!(A);
    end
    timings = [timings, [n, t..., minimum(t), mean(t), std(t)]']
    println(timings)
end
writecsv("../../data/lu/julia.csv", timings)


==> code/julia/lucompletepiv.jl <==
function lucompletepiv!(A)
  n=size(A, 1)
  rowpiv=zeros(Int, n-1)
  colpiv=zeros(Int, n-1)
  for k=1:n-1
    As = abs(A[k:n, k:n])
    μ, λ = ind2sub(size(As), indmax(As))
    μ += k-1; λ += k-1
    rowpiv[k] = μ
    A[[k,μ], 1:n] = A[[μ,k], 1:n]
    colpiv[k] = λ
    A[1:n, [k,λ]] = A[1:n, [λ,k]]
    if A[k,k] ≠ 0
      ρ = k+1:n
      A[ρ, k] = A[ρ, k]/A[k, k]
      A[ρ, ρ] = A[ρ, ρ] - A[ρ, k] * A[k, ρ]
    end
  end
  return (A, rowpiv, colpiv)
end


==> code/julia/lucp-opt.jl <==
function swaprows!(A, i1, i2)
    @inbounds @simd for k = 1:size(A, 2)
        tmp = A[i1,k]
        A[i1,k] = A[i2,k]
        A[i2,k] = tmp
    end
end

function swapcols!(A, j1, j2)
    @inbounds @simd for k = 1:size(A, 1)
        tmp = A[k,j1]
        A[k,j1] = A[k,j2]
        A[k,j2] = tmp
    end
end

function idxmaxabs1(A, r, s)
    μ = λ = r[1]; themax = abs(A[r[1], r[1]])
    for j in s, i in r
        Aij = abs(A[i,j])
        if Aij > themax
            μ, λ, themax = i, j, Aij
        end
    end
    return μ, λ
end

function idxmaxabs2(A, r, s)
    μ = λ = r[1]; themax = abs(A[r[1], r[1]])
    @inbounds begin
        for j in s
            for i in r
                Aij = abs(A[i,j])
                if Aij > themax
                    μ, λ, themax = i, j, Aij
                end
            end
        end
    end
    return μ, λ
end

function lucompletepiv1!(A)
    n = size(A, 1)
    rowpiv = zeros(Int, n - 1)
    colpiv = zeros(Int, n - 1)
    for k = 1:n - 1
        μ, λ = idxmaxabs1(A, k:n, k:n)
        rowpiv[k] = μ
        A[[k,μ], 1:n] = A[[μ,k], 1:n]
        colpiv[k] = λ
        A[1:n, [k,λ]] = A[1:n, [λ,k]]
        if A[k,k] ≠ 0
            ρ = k + 1:n
            scale!(1/A[k,k], sub(A, ρ, k))
            for j in ρ
                Akj = A[k, j]
                for i in ρ
                    A[i, j] -= A[i, k] * Akj
                end
            end
        end
    end
    return (A, rowpiv, colpiv)
end

function lucompletepiv1a!(A)
    n = size(A, 1)
    rowpiv = zeros(Int, n - 1)
    colpiv = zeros(Int, n - 1)
    for k = 1:n - 1
        μ, λ = idxmaxabs1(A, k:n, k:n)
        rowpiv[k] = μ
        swaprows!(A, k, μ)
        colpiv[k] = λ
        swapcols!(A, k, λ)
        if A[k,k] ≠ 0
            ρ = k + 1:n
            scale!(1/A[k,k], sub(A, ρ, k))
            for j in ρ
                Akj = A[k, j]
                for i in ρ
                    A[i, j] -= A[i, k] * Akj
                end
            end
        end
    end
    return (A, rowpiv, colpiv)
end

function lucompletepiv2!(A)
    n = size(A, 1)
    rowpiv = zeros(Int, n - 1)
    colpiv = zeros(Int, n - 1)
    @inbounds begin
        for k = 1:n - 1
            μ, λ = idxmaxabs2(A, k:n, k:n)
            rowpiv[k] = μ
            swaprows!(A, k, μ)
            colpiv[k] = λ
            swapcols!(A, k, λ)
            if A[k,k] ≠ 0
                ρ = k + 1:n
                scale!(1/A[k,k], sub(A, ρ, k))
                for j in ρ
                    Akj = A[k, j]
                    @simd for i in ρ
                        A[i, j] -= A[i, k] * Akj
                    end
                end
            end
        end
    end
    return (A, rowpiv, colpiv)
end

function lucompletepiv3!(A)
    n = size(A, 1)
    lda = stride(A, 2)
    rowpiv = zeros(Int, n - 1)
    colpiv = zeros(Int, n - 1)
    @inbounds begin
        for k = 1:n - 1
            offsetk = (k - 1)*lda
            μ, λ = idxmaxabs2(A, k:n, k:n)
            rowpiv[k] = μ
            swaprows!(A, k, μ)
            colpiv[k] = λ
            swapcols!(A, k, λ)
            if A[k,k] ≠ 0
                ρ = k + 1:n
                scale!(1/A[k + offsetk], sub(A, ρ, k))
                for j in ρ
                    offsetj = (j - 1)*lda
                    Akj = A[k + offsetj]
                    @simd for i in ρ
                        A[i + offsetj] -= A[i + offsetk] * Akj
                    end
                end
            end
        end
    end
    return (A, rowpiv, colpiv)
end


==> code/matlab/benchmark.m <==
timings = [];
for n = [10, 20, 50, 100, 200, 500, 1000, 2000]
    A = randn(n);
    t = zeros(5,1);
    for i = 1:5
        tic;
        [lu, c, r] = lucompletepiv(A);
        t(i) = toc;
    end
    timings = [timings; [n t' min(t) mean(t) std(t)]]
end
dlmwrite('../../data/lu/matlab.csv', timings, 'precision', 15)


==> code/matlab/benchmark_nojit.m <==
feature accel off;
timings = [];
for n = [10, 20, 50, 100, 200, 500, 1000, 2000]
    A = randn(n);
    t = zeros(5,1);
    for i = 1:5
        tic;
        [lu, c, r] = lucompletepiv(A);
        t(i) = toc;
    end
    timings = [timings; [n t' min(t) mean(t) std(t)]]
end
dlmwrite('../../data/lu/matlab-nojit.csv', timings, 'precision', 15)


==> code/matlab/lucompletepiv.m <==
function [A, rowpiv, colpiv] = lucompletepiv(A)
  n = size(A, 1);
  rowpiv = zeros(n-1,1);
  colpiv = zeros(n-1,1);
  for k=1:n-1
    Asub = abs(A(k:n, k:n));
    [mu, lambda] = find(Asub == max(Asub(:)));
    mu = mu + k-1; lambda = lambda + k-1;
    rowpiv(k) = mu;
    A([k,mu], 1:n) = A([mu,k], 1:n);
    colpiv(k) = lambda;
    A(1:n, [k,lambda]) = A(1:n, [lambda,k]);
    if A(k,k) ~= 0
      rho = k+1:n;
      A(rho, k) = A(rho, k)/A(k, k);
      A(rho, rho) = A(rho, rho) - A(rho, k) * A(k, rho);
    end
  end
end


==> code/octave/benchmark_jit.m <==
timings = [];
for n = [10, 20, 50, 100, 200, 500, 1000, 2000]
    A = randn(n);
    t = zeros(5,1);
    for i = 1:5
        tic;
        [lu, c, r] = lucompletepiv(A);
        t(i) = toc;
    end
    timings = [timings; [n t' min(t) mean(t) std(t)]]
end
dlmwrite('../../data/lu/octave-jit.csv', timings, 'precision', 15)


==> code/octave/benchmark_nojit.m <==
timings = [];
for n = [10, 20, 50, 100, 200, 500, 1000, 2000]
    A = randn(n);
    t = zeros(5,1);
    for i = 1:5
        tic;
        [lu, c, r] = lucompletepiv(A);
        t(i) = toc;
    end
    timings = [timings; [n t' min(t) mean(t) std(t)]]
end
dlmwrite('../../data/lu/octave-nojit.csv', timings, 'precision', 15)


==> code/octave/lucompletepiv.m <==
function [A, rowpiv, colpiv] = lucompletepiv(A)
  n = size(A, 1);
  rowpiv = zeros(n-1,1);
  colpiv = zeros(n-1,1);
  for k=1:n-1
    Asub = abs(A(k:n, k:n));
    [mu, lambda] = find(Asub == max(Asub(:)));
    mu = mu + k-1; lambda = lambda + k-1;
    rowpiv(k) = mu;
    A([k,mu], 1:n) = A([mu,k], 1:n);
    colpiv(k) = lambda;
    A(1:n, [k,lambda]) = A(1:n, [lambda,k]);
    if A(k,k) ~= 0
      rho = k+1:n;
      A(rho, k) = A(rho, k)/A(k, k);
      A(rho, rho) = A(rho, rho) - A(rho, k) * A(k, rho);
    end
  end
end


==> code/python/benchmark-numba.py <==
import csv
import time
import numpy as np
import numba

exec(open("./lucompletepiv-numba.py").read())

timings = []
for n in [10, 20, 50, 100, 200, 500, 1000, 2000]:
    A = np.random.randn(n,n)
    t = np.ones(5)
    for i in range(0,5):
        tic = time.time()
        lucompletepiv(A)
        t[i] = time.time() - tic # time in seconds
    timings.append((n, t[0], t[1], t[2], t[3], t[4], t.min(), t.mean(), t.std()))

with open("../../data/lu/python-numba.csv", "w", newline="") as fh:
    benchwriter = csv.writer(fh)
    benchwriter.writerows(timings)


==> code/python/benchmark.py <==
import csv
import time
import numpy as np

exec(open("./lucompletepiv.py").read())

timings = []
for n in [10, 20, 50, 100, 200, 500, 1000, 2000]:
    A = np.random.randn(n,n)
    t = np.ones(5)
    for i in range(0,5):
        tic = time.time()
        lucompletepiv(A)
        t[i] = time.time() - tic # time in seconds
    timings.append((n, t[0], t[1], t[2], t[3], t[4], t.min(), t.mean(), t.std()))

with open("../../data/lu/python.csv", "w", newline="") as fh:
    benchwriter = csv.writer(fh)
    benchwriter.writerows(timings)


==> code/python/lucompletepiv-numba.py <==
import numpy as np
import numba
from numba import jit

@jit(nopython=True)
def lucompletepiv(A):
    assert np.size(A, 0) == np.size(A, 1)
    n = np.size(A, 1)
    rowpiv = np.zeros(n-1, dtype=int)
    colpiv = np.zeros(n-1, dtype=int)
    for k in range(n-1):
        Asub = abs(A[k:n, k:n])
        mu, lam = np.unravel_index(np.argmax(Asub), np.shape(Asub))
        mu, lam = mu + k, lam + k
        rowpiv[k] = mu
        A[[k, mu], :n] = A[[mu, k], :n]
        colpiv[k] = lam
        A[:n, [k, lam]] = A[:n, [lam, k]]
        if A[k, k] != 0:
            rho = slice(k+1, n)
            A[rho, k] /= A[k, k]
            A[rho, rho] -= np.dot(np.reshape(A[rho, k], (n - (k + 1), 1)),
                                  np.reshape(A[k, rho], (1, n - (k + 1))))
    return (A, rowpiv, colpiv)


==> code/python/lucompletepiv.py <==
import numpy as np

def lucompletepiv(A):
    assert np.size(A, 0) == np.size(A, 1)
    n = np.size(A, 1)
    rowpiv = np.zeros(n-1, dtype=int)
    colpiv = np.zeros(n-1, dtype=int)
    for k in range(n-1):
        Asub = abs(A[k:n, k:n])
        mu, lam = np.unravel_index(np.argmax(Asub), np.shape(Asub))
        mu, lam = mu + k, lam + k
        rowpiv[k] = mu
        A[[k, mu], :n] = A[[mu, k], :n]
        colpiv[k] = lam
        A[:n, [k, lam]] = A[:n, [lam, k]]
        if A[k, k] != 0:
            rho = slice(k+1, n)
            A[rho, k] /= A[k, k]
            A[rho, rho] -= np.dot(np.reshape(A[rho, k], (n - (k + 1), 1)),
                                  np.reshape(A[k, rho], (1, n - (k + 1))))
    return (A, rowpiv, colpiv)


==> data/plot.jl <==
#Generate fig-scaling and fig-lang

using Color
using Gadfly

data = Dict()
data["R"] = readcsv("lu/R.csv")
data["R compiler"] = readcsv("lu/R-compiler.csv")
data["Julia"] = readcsv("lu/julia.csv")
data["Matlab"] = readcsv("lu/matlab.csv")
data["Matlab (no JIT)"] = readcsv("lu/matlab-nojit.csv")
data["Octave (JIT)"] = readcsv("lu/octave-nojit.csv")
data["Octave"] = readcsv("lu/octave-jit.csv")
data["Python"] = readcsv("lu/python.csv")

cm=distinguishable_colors(8, lchoices=[0:50])
langs = sort(collect(keys(data)))

#fig-scaling
layers = Any[]
for (i, k) in enumerate(langs)
    v = data[k]
    push!(layers, layer(x=v[:,1], y=v[:,7], Theme(default_color=cm[i]),
        Geom.line, Geom.point))
end

p = plot(layers..., Coord.Cartesian(xmin=1.0, xmax=3.5), Scale.x_log10,
    Scale.y_log10, Guide.manual_color_key("Language", langs, cm),
    Guide.xlabel("Matrix size"), Guide.ylabel("Execution time (s)"))

draw(PDF("fig-scaling.pdf", 6inch,4inch), p)

#fig-lang
#Plot execution time for constant N
fixedn = Float64[]
for k in langs
    @assert data[k][7,1] == 1000
    push!(fixedn, data[k][7,7]) #7th column is min time
end

#Manually insert line breaks in captions :(
shortlangs = ["Julia", "Matlab", "Matlab\n(no JIT)", "Octave", "Octave\n(JIT)",
        "Python", "R", "R\n(compiled)"]
p2 = plot(Geom.bar(position=:dodge), x=shortlangs, y=fixedn, color=langs,
    Scale.color_discrete_manual(cm...), Theme(key_position = :none),
    Guide.title("Textbook algorithm (matrix size N=1000)"),
    Guide.xlabel("Language"), Guide.ylabel("Execution time (s)"))

draw(PDF("fig-lang.pdf", 6inch,4inch), p2)


